The Value of Labels in Data Selection for Least Squares

Suppose a selector sees a finite labeled dataset and chooses $n$ of its rows, with repetition. Ordinary least squares is then fitted to the rows that were chosen, without weights, and the excess loss of the fit on the full dataset is measured in units of the optimal loss. Without further assumptions its worst case does not decay with $n$. We examine the problem for $d$ features, $m$ labels per row and rows of normalized leverage at most $\kappa$, and determine or bound the leading constants. A selector that must establish its rule before seeing the labels has an optimal worst-case ratio of $d\kappa/n$ to leading order, whatever use it makes of the features. With scalar labels, a selector that sees the labels obtains a value between $d\kappa/(2n)$ and $c_*d\kappa/n$ to leading order, where $c_*<1$ does not depend on $d$, so that its gain does not disappear as $d$ grows. For $d\le4$, the constant is $d\kappa/2$, so that labels are worth exactly a factor of two there. The selector rounds the counts of rare rows and, by changing the proportions of the frequent rows, reshapes its own design matrix. With two or more labels an adversary is able to use one label to penalize these changes. The constants then lie between $d\kappa\,\Gamma_{d,m-1}$ and $d\kappa\,\Gamma_{d,m}$, where $\Gamma_{d,p}$ is the constant of rounding sums of rank-one $d\times p$ matrices, and for fixed $m\ge2$ labels are worth a factor that tends to one as $d$ grows. For grouped designs with scalar labels, in which reshaping amounts to the allocation of a common budget, the constants are $27d/128$ up to an additive constant, compared with $d$ without labels. Nevertheless, for scalar labels $d\kappa/2$ is not the constant in every dimension: for every $\kappa>1$, every $c<e^{-1/2}$ and all large $d$ we construct datasets on which every selection has an excess ratio of at least $c\,d\kappa/n$ when $n$ is large.

==> anc/README.txt <==
Supplementary material.

verify_constants.py checks, in exact arithmetic and with the Python standard
library only, the Steiner system S(3,10,82), the constants of part (ii) of the
barrier theorem, the five rank-one 2 x 3 matrices in the proof that the
rounding constant exceeds 1/2, the two profiles in the proposition on the
limits of the construction (at their critical points below 1), the parameters
in the proof of the one-label theorem, and identities used for grouped designs.

It is not a verification of the whole proofs.

  python3 verify_constants.py


==> anc/verify_constants.py <==
"""Exact checks for the numerical certificates in the appendices.

Checks the Steiner system S(3,10,82), the constants of part (ii) of the
barrier theorem, the five rank-one 2 x 3 matrices in the proof that the
rounding constant exceeds 1/2, the inequalities for the two profiles at their critical points
below 1, the parameters and numerical
inequalities in the proof of the one-label theorem, and several identities and
inequalities for the grouped designs.

This is not a verification of the whole barrier proof, of the rounding of the
profiles at finite A, or of the printed decimals of the table.

Standard library only (Python 3.8+). All decisions use exact integer or
rational arithmetic; floats are printed for orientation only.

  python3 verify_constants.py
"""
from fractions import Fraction as F
from itertools import combinations
from math import comb, factorial


def check(name, condition):
    if not condition:
        raise SystemExit("FAILED: " + name)
    print("ok   " + name)


# ---------------------------------------------------------------- F_81
# F_81 = F_3[X]/(X^4+X+2); elements are integers 0..80 in base 3.
def dig(a):
    return [(a // 3 ** i) % 3 for i in range(4)]


def add(a, b):
    return sum(((x + y) % 3) * 3 ** i for i, (x, y) in enumerate(zip(dig(a), dig(b))))


def neg(a):
    return sum((-x % 3) * 3 ** i for i, x in enumerate(dig(a)))


def mul(a, b):
    p, q = dig(a), dig(b)
    c = [0] * 7
    for i in range(4):
        for j in range(4):
            c[i + j] += p[i] * q[j]
    for k in range(6, 3, -1):           # X^4 = -X - 2
        v, c[k] = c[k], 0
        c[k - 3] -= v
        c[k - 4] -= 2 * v
    return sum((c[i] % 3) * 3 ** i for i in range(4))


def power(a, k):
    v = 1
    while k:
        if k & 1:
            v = mul(v, a)
        a = mul(a, a)
        k //= 2
    return v


check("F_81 is a field", all(power(a, 80) == 1 for a in range(1, 81)))
K = [a for a in range(81) if power(a, 9) == a]
check("F_9 has nine elements and contains all norms",
      len(K) == 9 and all(power(a, 10) in K for a in range(81)))

INF = 81
directions = {frozenset(mul(a, t) for t in K) for a in range(1, 81)}
blocks = {frozenset(add(c, x) for x in line) | {INF} for line in directions for c in range(81)}
blocks |= {frozenset(x for x in range(81) if power(add(x, neg(c)), 10) == rho)
           for c in range(81) for rho in K if rho}
seen = set()
for B in blocks:
    for t in combinations(sorted(B), 3):
        if t in seen:
            raise SystemExit("FAILED: a triple lies in two blocks")
        seen.add(t)
check("Steiner system S(3,10,82) with 738 blocks of size 10",
      len(blocks) == 738 and all(len(B) == 10 for B in blocks) and len(seen) == comb(82, 3))
check("90 blocks through a point, 10 through a pair",
      all(sum(x in B for B in blocks) == 90 for x in range(82)) and
      all(sum(x in B and y in B for B in blocks) == 10 for x, y in combinations(range(82), 2)))

# ---------------------------------------------------------------- barrier (ii)
check("missed blocks: 738-90j+10C(j,2)-C(j,3) = 598-45j+(j-6)(j-7)(20-j)/6",
      all(738 - 90 * j + 10 * comb(j, 2) - comb(j, 3) == 598 - 45 * j + F((j - 6) * (j - 7) * (20 - j), 6)
          for j in range(83)))
check("at least 598-45j blocks are missed",
      all((j - 6) * (j - 7) * (20 - j) >= 0 for j in range(21)) and 598 - 45 * 14 < 0)
gamma, a, N = F("3.215e-8"), F(1, 46), 3098
beta, M, T, sigma = 45 * gamma, 82 * 6 * 270, 738 * 270, 60
A = M * a
check("sizes", M == 132840 and T == 199260 and M + T == 332100 and A == F(66420, 23) and 1 <= N < M - 1)
B0 = 598 * 270 * gamma
C = 1 / A + beta * M * (N * N + M - 1) / (a * (M - 1 - N) ** 2) + T * gamma / (sigma * a)
check("B_0 and C", B0 == F(5190939, 10 ** 9) and C == F(643994347078906254541, 62112762928890000000000))
nu = F(999, 1000)
check("heavy mass", 1 - F(M + T, 332100000) == nu)
check("B_0/C > 0.5006 and cap > 0.07205 > sqrt(B_0)",
      B0 / C > F("0.5006") and nu * (N + 1) / A - 1 > F("0.07205") and F("0.07205") ** 2 > B0)
print("     ratios", float(B0 / C), float((nu * (N + 1) / A - 1) ** 2 / C))

# ---------------------------------------------------------------- Gamma_{2,3} > 1/2
# numbers x + y*sqrt(22) are pairs (x, y) of fractions
def mul22(s, t):
    return (s[0] * t[0] + 22 * s[1] * t[1], s[0] * t[1] + s[1] * t[0])


def add22(s, t):
    return (s[0] + t[0], s[1] + t[1])


u, v = (F(6, 14), F(1, 14)), (F(6, 14), F(-1, 14))
one_u, one_v = (1 - u[0], -u[1]), (1 - v[0], -v[1])
check("u + v = 6/7, uv = 1/14, (1-u)(1-v) = 3/14, 1/u = 6 - sqrt(22)",
      add22(u, v) == (F(6, 7), 0) and mul22(u, v) == (F(1, 14), 0) and
      mul22(one_u, one_v) == (F(3, 14), 0) and mul22(u, (F(6), F(-1))) == (1, 0))
check("2u - 1 = (sqrt(22) - 1)/7 and (sqrt(22) - 1)(sqrt(22) + 1) = 21",
      (2 * u[0] - 1, 2 * u[1]) == (F(-1, 7), F(1, 7)) and mul22((F(-1), F(1)), (F(1), F(1))) == (21, 0))
s11 = add22((F(22, 21), F(1, 21)), (F(-12, 49), F(2, 49)))
s22 = add22((F(22, 21), F(-1, 21)), (F(-12, 49), F(-2, 49)))
check("Schur complement of B_+: entries and zero determinant",
      s11 == (F(118, 147), F(13, 147)) and s22 == (F(118, 147), F(-13, 147)) and
      mul22(s11, s22) == (F(81 * 14, 49 * 49), 0) and
      (F(9, 49) ** 2) * 14 == (F(1, 7) * 14 + F(2 * 14, 49)) ** 2 / 14)
check("det B_- = 0", mul22((F(20, 21), F(-1, 21)), (F(20, 21), F(1, 21))) == (F(6, 7), 0))
a5 = F(9, 22)
check("rounding identity for Q = (6I + J)/7 and value 317/630 > 1/2",
      all(F(6, 7) * ((1 - 2 * a5) * K + 5 * a5 ** 2) + F(1, 7) * (K - 5 * a5) ** 2 ==
          F(317, 308) + F(1, 7) * (K - 1) * (K - 2) for K in range(8)) and
      F(317, 308) / (5 * a5) == F(317, 630) > F(1, 2))

# ---------------------------------------------------------------- two profiles
# rational enclosure of sqrt(e) by its Taylor series
lo = sum(F(1, 2 ** n * factorial(n)) for n in range(30))
hi = lo + F(2, 2 ** 30 * factorial(30))
al_hi = [F(1), hi - F("1.34")] + [F(x) for x in (".15", ".08", ".05", ".03", ".02", ".01")]
be = [F(1), F(".14"), F(".04")] + [F(".02")] * 5
check("profiles are nonincreasing", all(x >= y for x, y in zip(al_hi, al_hi[1:])) and
      lo - F("1.34") >= F(".15") and all(x >= y for x, y in zip(be, be[1:])))
check("sums: alpha adds to sqrt(e), beta to 1.28", sum(al_hi) == hi and sum(be) == F("1.28"))
th_lo, th_hi = F("1.28") / hi, F("1.28") / lo


def ceil(x):
    return -((-x.numerator) // x.denominator)


def get(seq, i):
    return seq[i - 1] if i <= len(seq) else F(0)


def cell(ia, ib):
    return F(3, 5) * get(al_hi, ia) + F(2, 5) * get(be, ib)


ok = True
for j in range(2, 9):                                  # b = 1/j
    c1, c2 = ceil(th_lo * j), ceil(th_hi * j)
    ok &= c1 == c2 and cell(j, c1) <= F(1, j * j)
for j in range(1, 9):                                  # b = theta/j
    c1, c2 = ceil(j / th_lo), ceil(j / th_hi)
    ok &= c1 == c2 and cell(c1, j) <= th_lo ** 2 / (j * j)
check("two profiles: Phi(b) <= v b^2 at all critical points below 1", ok)
check("doubling: 3/2 - 16/25 (1 - 3/128) = 7/8", F(3, 2) - F(16, 25) * (1 - F(3, 128)) == F(7, 8))
# ---------------------------------------------------------------- one label
# parameters of the four strategies; square roots are replaced by rational
# upper bounds whose squares are checked
eps, theta, vr = F(1, 10 ** 2364), F(5, 10 ** 24), F(2, 10 ** 33)
t1, Lam, gam = F(1, 10 ** 15), F(6 * 10 ** 7), F(9, 2000)
tau = 11 * eps
check("gain: 207/49 < 9/2 and (9/2)*3*(1+2e) <= 16",
      (3 - 2 * F(2, 9)) / (1 - F(2, 9)) ** 2 == F(207, 49) < F(9, 2) and
      F(27, 2) * (1 + 2 * eps) <= 16)
check("admissible: Lambda*varrho <= 1, varrho <= 1/256, t <= 1/8",
      Lam * vr <= 1 and vr <= F(1, 256) and t1 <= F(1, 8))
check("three pieces: constants",
      F(24 + 20736, 50000) < 1 and F(1, 96) - F(1, 216) >= F(1, 192) and
      F(1, 50000 * 192 ** 3) >= 4 * F(1, 10 ** 13) and F(1, 16) - F(1, 1296) >= F(1, 32))
check("decoupling: (sqrt(14) + 4 + 4 + 8/3) <= 15", F(14) <= (15 - 8 - F(8, 3)) ** 2)
check("rare noise: tau <= theta^96/10^126", tau <= theta ** 96 / 10 ** 126)
check("rare noise: 1845/10^21 <= 1/(4*10^17), 1/(256*64*10^13) >= 1/(2*10^17)",
      F(1845, 10 ** 21) <= F(1, 4 * 10 ** 17) and F(1, 256 * 64 * 10 ** 13) >= F(1, 2 * 10 ** 17))
check("rare noise: 5 sqrt(eps) < theta^16/(392*10^17)",
      F(5, 10 ** 1182) < theta ** 16 / (392 * 10 ** 17))
Th = 80 * theta ** 2
E0 = 2 * Th / vr + 6 * vr
s10 = F(3, 2 * 10 ** 16)
check("sqrt(10 varrho) < 3/2 * 10^-16", s10 ** 2 > 10 * vr)
Jc = 9 * E0 + eps / t1 + 8 * t1 + 2 * Lam * s10 + 20 * t1 * Lam ** 2 * vr + 1 / Lam + tau
e = Th / vr + 32 * E0 / gam ** 2 + 32 * Jc / (9 * gam) + gam ** 2
d0 = F(73, 10000)
check("E_0 < 2.1e-12, J < 3.5e-8, E_1 < 5.2e-5 < d0^2",
      E0 < F(21, 10 ** 13) and Jc < F(35, 10 ** 9) and e < F(52, 10 ** 6) < d0 ** 2)
svr, stau = F(1, 10 ** 16), F(1, 10 ** 1181)
check("sqrt(varrho) < 1e-16, sqrt(tau) < 1e-1181", svr ** 2 > vr and stau ** 2 > tau)
Es = 5 * d0 + 260 * svr * (1 + d0) + 448 * vr
U = F(7, 8) + F(16, 25) * (F(9, 2) * d0 + F(3, 4) * vr + 30 * stau) + F(5, 2) * Es + Es ** 2
check("E_* < 0.0366 and doubled cost < 0.99 < 1 - 2 eps",
      Es < F(366, 10000) and U < F(99, 100) < 1 - 2 * eps)
check("grouped designs: (27/128)*(208/81) = 13/24, (17/9)^2 - 1 = 208/81, (8/9)^2*27/32 > 1/36",
      F(27, 128) * F(208, 81) == F(13, 24) and F(17, 9) ** 2 - 1 == F(208, 81) and
      F(8, 9) ** 2 * F(27, 32) > F(1, 36))
print("all checks passed")

